Runtime-Independent Persistent Agents: Preserving Identity, Memory, and Code Across Models, Harnesses, and Servers

Long-lived AI agents may replace their models, orchestration harnesses, interaction surfaces and hosts while retaining identity, memory and executable body lineage. We present a runtime-independent architecture that separates a continuity-bearing substrate $P_t=(I_t,M_t,B_t)$ from replaceable execution and interaction bindings. Six continuity invariants and a quiesce--checkpoint--validate--bind--rehydrate--resume protocol govern state preservation, capability changes and continuation authority. Enoch implements the design through a reusable software body, private installed state, provider contracts and fenced migration. We report complementary evidence from frozen implementation snapshots and three kinds of live study. An operational case retains an established instance's identity, nonempty memory, body revision and historical task IDs across host, joint Codex-to-Claude model/harness, and chat-surface substitutions. A separate cross-host task resumes from a verified artifact checkpoint. A supervised Codex--Muse--Codex study completes five ordinary round trips and five matched same-runtime controls on their first attempts after a separate qualification run. A planned worker interruption recovers through the native task API with the checkpoint preserved, a stale reply rejected and one task completion recorded. These results support mechanical continuity for the tested deployments and bounded workflows. They do not establish behavioral equivalence, arbitrary-task portability, general exactly-once external effects or unattended reliability.

==> anc/CLAIMS.md <==
# Claim-to-evidence map

See `INVARIANTS.md` for the I1-I6 mapping to concrete, revision-pinned mechanism
assertions and recorded live checks. Test definitions are not new live trials.

| Manuscript claim | Record | Boundary |
| --- | --- | --- |
| B0/B1 mechanism test counts; B2 adapter tests | snapshots.json | Historical suite outcomes at separate revisions, not live trial counts |
| Established identity, nonempty memory, body and 22 history IDs preserved | operational-migration.json: invariants_checked | One author-observed private installation; underlying private state withheld |
| Live Codex-to-Claude substitution | operational-migration.json: joint harness/model transition | Host and Slack fixed; both model and harness changed; 12 runtime model labels are not independent backend attestations |
| Host relocation and local source fencing | operational-migration.json: host transitions | Cooperating hosts; no distributed consensus claim |
| Slack-to-Telegram delivery | operational-migration.json: interaction surface | Startup notification only; no inbound user-message/reply trial |
| Previously started task consumes cross-host checkpoint | work-continuity.json | One tool-free driver-orchestrated task; empty synthetic long-term memory; one execution per stage is not general exactly-once |
| Missing/corrupt artifact refusal | work-continuity.json: offline_negative_controls | Deterministic offline replay; not additional live failures |
| Frozen B2 plan, driver and cases | muse-freeze.json; public Muse archive commit 084e1b1c6a54af749fb28a20e4745025badc0899 | Hashes checked before packaging; original synthetic records and offline verifier publicly available; live reproduction still needs model access and supervision |
| Q, R1-R5 and C1-C5 passed first attempt | muse-summary.json: cases | Five ordinary repetitions and five controls; Q separate; all supervised |
| Identity/memory/body/task preservation and local fences | muse-summary.json: per-case checks | Saved verifier outcomes; not independent host attestation or full behavioral fidelity |
| Planned fault preserves checkpoint, rejects stale reply, completes once | muse-summary.json: fault and F checks | One cut while waiting for reply; first worker failed as planned; helper exit code not independently captured |
| Source/adapter/driver/log provenance | muse-summary.json: provenance_checks; snapshots.json | 18 checks per R case; 29 in F; deployment tree matches even though local commit differs |

Do not pool these studies into a migration success percentage. Do not infer
unattended execution, PAI-Bench performance, arbitrary-worktree portability,
zero-cost Muse usage, model-speed ranking or crash-safe external actions.
Per-file atomic replacement and rollback after caught exceptions do not
establish crash atomicity across the complete state conversion or import.


==> anc/INVARIANTS.md <==
# Invariants, assertions and evidence boundaries

This note expands the manuscript's invariant-to-evidence table. It identifies
existing source assertions and saved experimental checks; it does not report
a new test campaign, live trial, or exhaustive verification of I1-I6.
Historical suite outcomes remain associated with the snapshots in
`snapshots.json`. Inspecting a test at B2 does not establish that it appeared
in every earlier suite.

## Revision-pinned locators

- Body B2: [Enoch 66781e209962bcce6d5254e50d05f000ac914668](https://github.com/our-ark/enoch/tree/66781e209962bcce6d5254e50d05f000ac914668).
- Adapter under study: [68e94efd98962004dbc96964aff3ed4dae00bc0e](https://github.com/our-ark/enoch-muse-runtime/tree/68e94efd98962004dbc96964aff3ed4dae00bc0e).
- Public B2 records: [archive 084e1b1c6a54af749fb28a20e4745025badc0899](https://github.com/our-ark/enoch-muse-runtime/tree/084e1b1c6a54af749fb28a20e4745025badc0899/experiments/ripa-study-20260919).

Body and adapter paths below are relative to those pinned trees. B1 checks
are recorded in `operational-migration.json` and `work-continuity.json`.
B2 check names refer to the per-case `checks` dictionaries in
`muse-summary.json`, with underlying records available in the public archive.
Controls have only their applicable subset of checks.

## I1: identity and attributable lineage

- Body `tests/test_enoch_agent_identity.py`:
  `test_installs_validated_identity_in_private_self_json` checks installation;
  `test_self_summary_prefers_personal_identity_and_names_the_body` checks the
  installed designation, separately named body and declared lineage.
- Body `tests/test_enoch_migration.py`:
  `test_export_captures_portable_state_and_fences_source` checks inclusion of
  `self.json` in the portable checkpoint.
- B1: `invariants_checked.identity_hash_unchanged` and
  `checks.identity_unchanged` record preservation.
- B2: `same_identity_digest` and `exact_identity_bytes` compare the installed
  identity across source, continuation and return records or bundles. The
  preserved `self.json` includes `origin.lineage`; byte equality therefore
  preserves that declared field without independently authenticating it.
- Boundary: preservation of an identity record and its declared lineage is
  not independent authentication of that lineage's origin. No live governed
  identity-update, divergent-lineage admission or adversarial lineage-forgery
  trial is reported.

## I2: memory and continuity-relevant workflow state

- Body `tests/test_enoch_migration.py`:
  `test_inspection_rejects_tampered_payload` rejects corrupt bundle contents;
  `test_failed_import_removes_new_files_and_preserves_target_config` injects
  a write exception and checks cleanup without changing target configuration.
- Body `tests/test_enoch_private_state.py`:
  `test_failed_manifest_commit_restores_migrated_files` and
  `test_failed_post_migration_validation_rolls_back` inject exceptions and
  assert restoration of the original state.
- B1: `checkpoint_verified`, `same_task_id`, `stage_one_unchanged` and the
  missing/corrupt-artifact offline negative controls identify checkpoint use.
- B2: `source_memories_preserved`, `exactly_one_added_memory`, `same_task_id`,
  `source_event_prefix_preserved`, `paused_to_completed_once` and
  `one_native_completion_event` record bounded state preservation and progress.
  F additionally records `fault.native_pause_checkpoint_preserved`.
- Boundary: these assertions cover exact carried state and explicit task
  checkpoints, not arbitrary semantic memory equivalence. Exception rollback
  is not evidence of multi-file crash atomicity. F kills a worker while
  awaiting a model reply, not during schema conversion or bundle import.

## I3: executable body

- Body `tests/test_enoch_migration.py`:
  `test_export_uses_real_clean_git_body_revision` records a clean Git revision;
  `test_import_rejects_body_mismatch_and_existing_agent_state` rejects a
  mismatching target revision and an occupied target.
- B1: `invariants_checked.body_revision_unchanged` and `checks.body_unchanged`.
- B2: `body_revision_preserved` and `export_body_revisions` compare against the
  fixed B2 body. Adapter revision and tree provenance are listed separately in
  `snapshots.json`; the external adapter is a deployment binding.
- Boundary: body evolution during migration is not tested. A fixed body can
  perform schema conversion only when the required migrator is already part
  of that revision. B2 imports already-current private-state schemas.

## I4: continuation authority

- Body `tests/test_enoch_effects.py`:
  `test_stale_application_rejects_runtime_and_forge_effects` checks rejection
  before invoking the runtime or review provider;
  `test_stale_task_cannot_finalize_or_send_final_notification` checks stale
  task-finalization rejection;
  `test_bounded_effect_completes_before_takeover` exercises the local epoch
  lock across an effect and takeover.
- Body `tests/test_enoch_migration.py`:
  `test_target_authority_advances_then_verification_writes_report` checks the
  imported generation floor and activation;
  `test_exported_source_cannot_restart_until_explicit_cancel` checks the source
  fence and explicit cancellation path.
- Adapter `tests/test_instance.py`:
  `test_duplicate_worker_precondition_does_not_advance_epoch` and
  `test_duplicate_start_cannot_fence_worker_and_crash_can_be_recovered` exercise
  duplicate-launch rejection and local native recovery.
- Adapter `tests/test_request_correlation.py`:
  `test_stale_answer_refused_after_attempt_rotation` and
  `test_timeout_then_retry_same_id` reject stale reply attempts. Attempt nonces
  identify individual requests; they are not continuation-authority epochs.
- B1: recorded authority progression and exported-source restart denial.
- B2: `authority_increases`, `source_restart_rejected`,
  `muse_restart_rejected` and `worker_mailbox_correlated`. F retains stale-reply
  rejection stderr and a fresh attempt nonce. Its helper exit code 3 remains
  operator-reported; it is not retroactively inferred from other tests.
- Boundary: these are local guards and governed handoffs, not distributed
  consensus or server-side fencing by the actual chat services. Independent
  copies with usable credentials and crashes during external effects are not
  covered by the live studies.

## I5: capability deltas

- Body `tests/test_enoch_providers.py`:
  `test_queued_task_rejects_missing_workspace_feature_before_effects` removes
  the repository fixture's `isolated_workspaces` feature. It asserts a failed
  task naming the missing feature, zero repository and review operations, and
  zero runtime action calls.
- Live evidence: no targeted capability-loss migration trial. Successful
  tool-free continuation does not exercise rejection of a missing tool grant.
- Boundary: the fixture is concrete fail-closed mechanism evidence. It does
  not establish that every possible environmental delta is detected or that
  all providers have equivalent capability semantics.

## I6: installed identity versus environment metadata

- Body `tests/test_enoch_agent_identity.py`:
  `test_self_summary_prefers_personal_identity_and_names_the_body` expects the
  synthetic installed designation `EMBER-HARBOR-01` while separately naming
  the Enoch body and its lineage.
- B2: `daemon_live_recall` and `daemon_chat_delivery` match the daemon's
  nonce-correlated reply to the installed canonical name and source marker.
  `source_model_answer`, `continuation_model_answer` and `return_model_answer`
  include the supplied canonical name in their exact JSON witnesses.
- Boundary: these are loading and narrow recall checks. No targeted conflict
  between host/account/model metadata and installed identity is tested. Shared
  Muse conversation context limits behavioral interpretation. B1's recorded
  Claude model identifiers establish the requested harness substitution, not
  installed-agent self-identity fidelity.

## Authority and recovery implementation locators

In the pinned body, `src/enoch/app/epoch.py` stores a local token and generation
and checks guarded effects under the epoch lock. `src/enoch/migration.py`
records the source fence and imported generation floor, checks checkpoint
integrity before activation, and provides operator-confirmed cancellation.
Cancellation does not independently determine whether another host is active.

`src/enoch/private_state.py::migrate_private_state` uses a backup, individual
atomic file replacements, manifest-last commit and restoration after caught
exceptions. `src/enoch/migration.py::import_migration_bundle` writes an
`importing` marker and cleans up new files on caught failure. Activation
requires the completed imported status and an integrity check. Neither path
has been demonstrated to automatically recover every hard-crash cut or a
crash during rollback. The paper's requirement is to avoid admitting work on
partial state; this is distinct from claiming a crash-atomic multi-file write.

Finally, provider cursors are stored under provider-specific namespaces.
The Slack-to-Telegram observation concerns startup delivery, not cursor
translation or pending-message delivery across heterogeneous services.


==> anc/README.md <==
# RIPA v2: evidence summaries

This directory accompanies the revised preprint, *Runtime-Independent
Persistent Agents*. It contains publication summaries, not a complete public
replication package. No new live experiment was run to prepare this revision.

- `operational-migration.json`: previously redacted B1 host, Claude and chat
  substitutions in one established installed instance.
- `work-continuity.json`: B1 synthetic two-host checkpoint continuation,
  requests/responses, recorded checks and offline replay outcomes.
- `muse-freeze.json`: original B2 protocol/input hashes and requested source
  configuration. It identifies retained files, not files all distributed here.
- `muse-summary.json`: twelve B2 case outcomes, exact arithmetic inputs,
  saved verification checks and their source-record hashes, plus fault limits.
- `snapshots.json`: full body and adapter identifiers and test-suite scopes.
- `CLAIMS.md`: links manuscript claims to these records and their limitations.
- `INVARIANTS.md`: maps I1-I6 to pinned implementation assertions and live
  verifier checks, distinguishing observed coverage from untested guarantees.

The B1 operational summary was already deidentified for a review artifact.
Private installed identity/memory and conversations are withheld. The B2 Muse
experiment archive, using synthetic workloads with live model execution, is
public under Apache-2.0 at
[commit 084e1b1c6a54af749fb28a20e4745025badc0899](https://github.com/our-ark/enoch-muse-runtime/tree/084e1b1c6a54af749fb28a20e4745025badc0899/experiments/ripa-study-20260919).
The repository's artifact guide documents the raw records, encoded bundles
and offline verifier. New live runs require Codex/Muse access and an operator.
The checks reproduced here are saved experiment outcomes; reading them does
not independently re-execute or verify the original host operations. Hashes
identify retained records; they do not themselves attest host identity or the
truth of the measurements.

Source/return configuration labels are not independent backend attestations.
Muse model identity and token usage are unknown. A qualification, five normal
round trips, five controls and a planned interruption are distinct groups.
The earlier recovered development pilot is excluded from this measured series.

The paper cites PAI-Bench as complementary behavioral evaluation. For
provenance, a private exploratory 12-probe PAI-based case accompanied the B1
operational migration, with one sample per probe and stage. It is not used for
behavioral conclusions in the paper: native harness context differed,
automated grading anomalies remain unresolved, and one emitted file-write
tool event lacked a complete retained tool result. The invocation alone does
not prove that its write succeeded. Its raw private identity, memory and
conversations remain withheld. Neither that case nor B2's narrow recall
witnesses reruns the published 32-probe PAI-Bench campaigns; no comparative
behavioral score, model ranking or behavioral-equivalence result is claimed.
The manuscript retains the recorded Claude runtime labels only as evidence
of the harness substitution.


==> anc/muse-freeze.json <==
{
  "study_id": "ripa-muse-study-20260919",
  "frozen_at": "2026-09-19T04:30:41.451912+00:00",
  "body_sha": "66781e209962bcce6d5254e50d05f000ac914668",
  "adapter_target_sha": "68e94efd98962004dbc96964aff3ed4dae00bc0e",
  "adapter_tree_sha": "643dfa19e693f3d519edc7fd7712c256bdd196c7",
  "source_python": "3.13.14",
  "source_codex_cli": "0.153.1",
  "configured_model": "gpt-6-astra",
  "configured_reasoning_effort": "xhigh",
  "model_note": "Configuration only, not independently attested backend ID. Muse model/usage unknown.",
  "sha256": {
    "protocol/PLAN.md": "c67b0e69f864dcd819d3c6842dd2d759040f70ccdff374cab4370e8b852e365a",
    "protocol/build_driver.py": "24bbb34815e50090d9287c6d73606968a49bbd447a1bb509bf2e665fe7d5d9c1",
    "protocol/run_phase.py": "8bb902ed24d57ee4086a8fe92ab8676757577347d39064d7e2cd8e5411b20a4e",
    "protocol/study.py": "b7a96e6263788a802bc57cde2ca99fccaa508fb97132553e547061e8e19e2c39",
    "cases/C1.json": "06329d7a730b2e47e4817dd2935ddc0db19a69d82187e14253087e5ace1cf4db",
    "cases/C2.json": "7c682041ee61bc3a0b53071f1eaa2a43accbd96ec742e7729660722277966565",
    "cases/C3.json": "578222ba22a323a07756ef9e152cd91a622f33dc29d71292800b99093215dbfd",
    "cases/C4.json": "990b745c881cdc83adde712a8159ff21bdeb213285fbd163669453d43fab5c62",
    "cases/C5.json": "ef7d46b416900c4763673c2f8b0e4006bcfb4993407eb2b7bedf590ed75ee34b",
    "cases/F.json": "4d80c7ba0ce1c365ca582b9d64390f878a2bb00880a88769ff58ed8609cf779c",
    "cases/Q.json": "c0353daa697a22f02c38bcbd1356a27242bc672b6389f361d026a3da31b3980e",
    "cases/R1.json": "438e1f0913529aac48389c7f53885c68bff590eea5ac7d2ee99043296058ac2f",
    "cases/R2.json": "28c7cd668794ba530bc54ab9383caf8d58772ea28110d8d56384e920ef9e7c96",
    "cases/R3.json": "70ae3bb5f530080f1566a910385563f89e8487873eaa156238eb226512e74313",
    "cases/R4.json": "bfd231895de2fcec52919fe2466aedf4f723c852b670d4d05b27a9312918f36f",
    "cases/R5.json": "93435f853baf3ccb7fd2541cb38b7c149688162649ab86d8d27e0cc63d4994f6"
  }
}


==> anc/muse-summary.json <==
{
  "study_id": "ripa-muse-study-20260919",
  "evidence_type": "Author-executed supervised live study using synthetic workloads; summaries derived from retained records.",
  "scope": "Qualification, five repetitions, five paired controls and one planned fault; no pooled success rate.",
  "frozen_at": "2026-09-19T04:30:41.451912+00:00",
  "archive_commit": "084e1b1c6a54af749fb28a20e4745025badc0899",
  "archive_access": "Public Apache-2.0 B2 Muse experiment records and migration bundles in the pinned adapter repository; synthetic workloads with live execution; ancillary files here are summaries.",
  "archive_url": "https://github.com/our-ark/enoch-muse-runtime/tree/084e1b1c6a54af749fb28a20e4745025badc0899/experiments/ripa-study-20260919",
  "artifact_guide_url": "https://github.com/our-ark/enoch-muse-runtime/blob/main/docs/research-artifacts.md",
  "source_results_sha256": "73d296e6d3dcaca55e5594c3e962bb4417a5ffa85c86607f7e6fdf5ae7b69258",
  "cases": [
    {
      "case": "Q",
      "arm": "qualification",
      "ledger": [
        58,
        53,
        84
      ],
      "multiplier": 4,
      "expected_total": 780,
      "status": "passed",
      "checks": {
        "source_model_answer": true,
        "continuation_model_answer": true,
        "return_model_answer": true,
        "same_identity_digest": true,
        "body_revision_preserved": true,
        "source_memories_preserved": true,
        "exactly_one_added_memory": true,
        "same_task_id": true,
        "paused_to_completed_once": true,
        "no_pending_work": true,
        "one_native_completion_event": true,
        "source_event_prefix_preserved": true,
        "exact_identity_bytes": true,
        "export_body_revisions": true,
        "distinct_migration_ids": true,
        "authority_increases": true,
        "muse_export_bindings": true,
        "source_restart_rejected": true,
        "muse_restart_rejected": true,
        "worker_mailbox_correlated": true,
        "daemon_live_recall": true,
        "daemon_chat_delivery": true,
        "daemon_exit_captured": true,
        "worker_exit_captured": true,
        "return_exit_captured": true,
        "native_import_verified": true,
        "source_exit_captured": true,
        "recall_exit_captured": true
      },
      "input_sha256": "c0353daa697a22f02c38bcbd1356a27242bc672b6389f361d026a3da31b3980e",
      "verification_record_sha256": "ea9a778bbc694a4f8b6d05cef47266351ed44e0d789bf15952eb31544b8d5915",
      "muse_token_usage": null
    },
    {
      "case": "R1",
      "arm": "roundtrip",
      "ledger": [
        53,
        88,
        76
      ],
      "multiplier": 9,
      "expected_total": 1953,
      "status": "passed",
      "checks": {
        "source_model_answer": true,
        "continuation_model_answer": true,
        "return_model_answer": true,
        "same_identity_digest": true,
        "body_revision_preserved": true,
        "source_memories_preserved": true,
        "exactly_one_added_memory": true,
        "same_task_id": true,
        "paused_to_completed_once": true,
        "no_pending_work": true,
        "one_native_completion_event": true,
        "source_event_prefix_preserved": true,
        "exact_identity_bytes": true,
        "export_body_revisions": true,
        "distinct_migration_ids": true,
        "authority_increases": true,
        "muse_export_bindings": true,
        "source_restart_rejected": true,
        "muse_restart_rejected": true,
        "worker_mailbox_correlated": true,
        "daemon_live_recall": true,
        "daemon_chat_delivery": true,
        "daemon_exit_captured": true,
        "worker_exit_captured": true,
        "return_exit_captured": true,
        "native_import_verified": true,
        "source_exit_captured": true,
        "recall_exit_captured": true
      },
      "input_sha256": "438e1f0913529aac48389c7f53885c68bff590eea5ac7d2ee99043296058ac2f",
      "verification_record_sha256": "36ce38188a9fb29e7c9fa9c693f200528a995607b00c594e2325fc6b15ad7def",
      "muse_token_usage": null,
      "provenance_checks": {
        "daemon/managed/status.json:launcher": true,
        "daemon/managed/status.json:adapter_sources": true,
        "daemon/managed/status.json:logs": true,
        "import/managed/status.json:launcher": true,
        "import/managed/status.json:adapter_sources": true,
        "import/managed/status.json:logs": true,
        "import/managed/status.json:driver": true,
        "return/managed/status.json:launcher": true,
        "return/managed/status.json:adapter_sources": true,
        "return/managed/status.json:logs": true,
        "return/managed/status.json:driver": true,
        "worker/managed/status.json:launcher": true,
        "worker/managed/status.json:adapter_sources": true,
        "worker/managed/status.json:logs": true,
        "worker/managed/status.json:driver": true,
        "managed_process_evidence_present": true,
        "no_native_recovery_events": true,
        "no_recorded_failed_managed_processes": true
      },
      "provenance_record_sha256": "86ca9594ca9407b9ade00fc5debd89d51d6cb477ac219191cac8c67246431cfa"
    },
    {
      "case": "R2",
      "arm": "roundtrip",
      "ledger": [
        51,
        15,
        34
      ],
      "multiplier": 8,
      "expected_total": 800,
      "status": "passed",
      "checks": {
        "source_model_answer": true,
        "continuation_model_answer": true,
        "return_model_answer": true,
        "same_identity_digest": true,
        "body_revision_preserved": true,
        "source_memories_preserved": true,
        "exactly_one_added_memory": true,
        "same_task_id": true,
        "paused_to_completed_once": true,
        "no_pending_work": true,
        "one_native_completion_event": true,
        "source_event_prefix_preserved": true,
        "exact_identity_bytes": true,
        "export_body_revisions": true,
        "distinct_migration_ids": true,
        "authority_increases": true,
        "muse_export_bindings": true,
        "source_restart_rejected": true,
        "muse_restart_rejected": true,
        "worker_mailbox_correlated": true,
        "daemon_live_recall": true,
        "daemon_chat_delivery": true,
        "daemon_exit_captured": true,
        "worker_exit_captured": true,
        "return_exit_captured": true,
        "native_import_verified": true,
        "source_exit_captured": true,
        "recall_exit_captured": true
      },
      "input_sha256": "28c7cd668794ba530bc54ab9383caf8d58772ea28110d8d56384e920ef9e7c96",
      "verification_record_sha256": "b29e29b564233daa209dd01f7f63fddc78fcde03563992bab53bfefd48832d22",
      "muse_token_usage": null,
      "provenance_checks": {
        "daemon/managed/status.json:launcher": true,
        "daemon/managed/status.json:adapter_sources": true,
        "daemon/managed/status.json:logs": true,
        "import/managed/status.json:launcher": true,
        "import/managed/status.json:adapter_sources": true,
        "import/managed/status.json:logs": true,
        "import/managed/status.json:driver": true,
        "return/managed/status.json:launcher": true,
        "return/managed/status.json:adapter_sources": true,
        "return/managed/status.json:logs": true,
        "return/managed/status.json:driver": true,
        "worker/managed/status.json:launcher": true,
        "worker/managed/status.json:adapter_sources": true,
        "worker/managed/status.json:logs": true,
        "worker/managed/status.json:driver": true,
        "managed_process_evidence_present": true,
        "no_native_recovery_events": true,
        "no_recorded_failed_managed_processes": true
      },
      "provenance_record_sha256": "c88afaf06801d76e85220df3f7606e4e5f7cab8532c547a7dd50d5c5707444a6"
    },
    {
      "case": "R3",
      "arm": "roundtrip",
      "ledger": [
        69,
        38,
        82
      ],
      "multiplier": 4,
      "expected_total": 756,
      "status": "passed",
      "checks": {
        "source_model_answer": true,
        "continuation_model_answer": true,
        "return_model_answer": true,
        "same_identity_digest": true,
        "body_revision_preserved": true,
        "source_memories_preserved": true,
        "exactly_one_added_memory": true,
        "same_task_id": true,
        "paused_to_completed_once": true,
        "no_pending_work": true,
        "one_native_completion_event": true,
        "source_event_prefix_preserved": true,
        "exact_identity_bytes": true,
        "export_body_revisions": true,
        "distinct_migration_ids": true,
        "authority_increases": true,
        "muse_export_bindings": true,
        "source_restart_rejected": true,
        "muse_restart_rejected": true,
        "worker_mailbox_correlated": true,
        "daemon_live_recall": true,
        "daemon_chat_delivery": true,
        "daemon_exit_captured": true,
        "worker_exit_captured": true,
        "return_exit_captured": true,
        "native_import_verified": true,
        "source_exit_captured": true,
        "recall_exit_captured": true
      },
      "input_sha256": "70ae3bb5f530080f1566a910385563f89e8487873eaa156238eb226512e74313",
      "verification_record_sha256": "3fdbc6b44d28e7c35f5fc21f0698dcaf2fa6f6047c2cb4699460512269825cb7",
      "muse_token_usage": null,
      "provenance_checks": {
        "daemon/managed/status.json:launcher": true,
        "daemon/managed/status.json:adapter_sources": true,
        "daemon/managed/status.json:logs": true,
        "import/managed/status.json:launcher": true,
        "import/managed/status.json:adapter_sources": true,
        "import/managed/status.json:logs": true,
        "import/managed/status.json:driver": true,
        "return/managed/status.json:launcher": true,
        "return/managed/status.json:adapter_sources": true,
        "return/managed/status.json:logs": true,
        "return/managed/status.json:driver": true,
        "worker/managed/status.json:launcher": true,
        "worker/managed/status.json:adapter_sources": true,
        "worker/managed/status.json:logs": true,
        "worker/managed/status.json:driver": true,
        "managed_process_evidence_present": true,
        "no_native_recovery_events": true,
        "no_recorded_failed_managed_processes": true
      },
      "provenance_record_sha256": "e2f089ce112f8f43f96e0e39586c55acedaf0b0a47ebb060dce26896f88d2ed7"
    },
    {
      "case": "R4",
      "arm": "roundtrip",
      "ledger": [
        59,
        99,
        76
      ],
      "multiplier": 4,
      "expected_total": 936,
      "status": "passed",
      "checks": {
        "source_model_answer": true,
        "continuation_model_answer": true,
        "return_model_answer": true,
        "same_identity_digest": true,
        "body_revision_preserved": true,
        "source_memories_preserved": true,
        "exactly_one_added_memory": true,
        "same_task_id": true,
        "paused_to_completed_once": true,
        "no_pending_work": true,
        "one_native_completion_event": true,
        "source_event_prefix_preserved": true,
        "exact_identity_bytes": true,
        "export_body_revisions": true,
        "distinct_migration_ids": true,
        "authority_increases": true,
        "muse_export_bindings": true,
        "source_restart_rejected": true,
        "muse_restart_rejected": true,
        "worker_mailbox_correlated": true,
        "daemon_live_recall": true,
        "daemon_chat_delivery": true,
        "daemon_exit_captured": true,
        "worker_exit_captured": true,
        "return_exit_captured": true,
        "native_import_verified": true,
        "source_exit_captured": true,
        "recall_exit_captured": true
      },
      "input_sha256": "bfd231895de2fcec52919fe2466aedf4f723c852b670d4d05b27a9312918f36f",
      "verification_record_sha256": "569b4714e9064b1ed1f035c7a909e6f879fc85969041768e8fd922fc51aaf393",
      "muse_token_usage": null,
      "provenance_checks": {
        "daemon/managed/status.json:launcher": true,
        "daemon/managed/status.json:adapter_sources": true,
        "daemon/managed/status.json:logs": true,
        "import/managed/status.json:launcher": true,
        "import/managed/status.json:adapter_sources": true,
        "import/managed/status.json:logs": true,
        "import/managed/status.json:driver": true,
        "return/managed/status.json:launcher": true,
        "return/managed/status.json:adapter_sources": true,
        "return/managed/status.json:logs": true,
        "return/managed/status.json:driver": true,
        "worker/managed/status.json:launcher": true,
        "worker/managed/status.json:adapter_sources": true,
        "worker/managed/status.json:logs": true,
        "worker/managed/status.json:driver": true,
        "managed_process_evidence_present": true,
        "no_native_recovery_events": true,
        "no_recorded_failed_managed_processes": true
      },
      "provenance_record_sha256": "97e7c34803c02c195fe73b30fb13385e99b6e77615e7bc9081d07e7bf5f3f50c"
    },
    {
      "case": "R5",
      "arm": "roundtrip",
      "ledger": [
        14,
        55,
        48
      ],
      "multiplier": 7,
      "expected_total": 819,
      "status": "passed",
      "checks": {
        "source_model_answer": true,
        "continuation_model_answer": true,
        "return_model_answer": true,
        "same_identity_digest": true,
        "body_revision_preserved": true,
        "source_memories_preserved": true,
        "exactly_one_added_memory": true,
        "same_task_id": true,
        "paused_to_completed_once": true,
        "no_pending_work": true,
        "one_native_completion_event": true,
        "source_event_prefix_preserved": true,
        "exact_identity_bytes": true,
        "export_body_revisions": true,
        "distinct_migration_ids": true,
        "authority_increases": true,
        "muse_export_bindings": true,
        "source_restart_rejected": true,
        "muse_restart_rejected": true,
        "worker_mailbox_correlated": true,
        "daemon_live_recall": true,
        "daemon_chat_delivery": true,
        "daemon_exit_captured": true,
        "worker_exit_captured": true,
        "return_exit_captured": true,
        "native_import_verified": true,
        "source_exit_captured": true,
        "recall_exit_captured": true
      },
      "input_sha256": "93435f853baf3ccb7fd2541cb38b7c149688162649ab86d8d27e0cc63d4994f6",
      "verification_record_sha256": "6834ea75e68c609066e2321de7a91b632c67ba8fb5f6e7209e1cb55a5039a420",
      "muse_token_usage": null,
      "provenance_checks": {
        "daemon/managed/status.json:launcher": true,
        "daemon/managed/status.json:adapter_sources": true,
        "daemon/managed/status.json:logs": true,
        "import/managed/status.json:launcher": true,
        "import/managed/status.json:adapter_sources": true,
        "import/managed/status.json:logs": true,
        "import/managed/status.json:driver": true,
        "return/managed/status.json:launcher": true,
        "return/managed/status.json:adapter_sources": true,
        "return/managed/status.json:logs": true,
        "return/managed/status.json:driver": true,
        "worker/managed/status.json:launcher": true,
        "worker/managed/status.json:adapter_sources": true,
        "worker/managed/status.json:logs": true,
        "worker/managed/status.json:driver": true,
        "managed_process_evidence_present": true,
        "no_native_recovery_events": true,
        "no_recorded_failed_managed_processes": true
      },
      "provenance_record_sha256": "a9bde7fa7fe6bf03eb8cd9e3eea007ecf8613e62f5cab9f3fe770d740c82f1c4"
    },
    {
      "case": "C1",
      "arm": "control",
      "ledger": [
        53,
        88,
        76
      ],
      "multiplier": 9,
      "expected_total": 1953,
      "status": "passed",
      "checks": {
        "source_model_answer": true,
        "continuation_model_answer": true,
        "return_model_answer": true,
        "same_identity_digest": true,
        "body_revision_preserved": true,
        "source_memories_preserved": true,
        "exactly_one_added_memory": true,
        "same_task_id": true,
        "paused_to_completed_once": true,
        "no_pending_work": true,
        "one_native_completion_event": true,
        "source_exit_captured": true,
        "recall_exit_captured": true
      },
      "input_sha256": "06329d7a730b2e47e4817dd2935ddc0db19a69d82187e14253087e5ace1cf4db",
      "verification_record_sha256": "097f1d71cc1eee9420e36238eb0393c4acbb768e47d04497ad4ce26e1a394c1f",
      "muse_token_usage": null
    },
    {
      "case": "C2",
      "arm": "control",
      "ledger": [
        51,
        15,
        34
      ],
      "multiplier": 8,
      "expected_total": 800,
      "status": "passed",
      "checks": {
        "source_model_answer": true,
        "continuation_model_answer": true,
        "return_model_answer": true,
        "same_identity_digest": true,
        "body_revision_preserved": true,
        "source_memories_preserved": true,
        "exactly_one_added_memory": true,
        "same_task_id": true,
        "paused_to_completed_once": true,
        "no_pending_work": true,
        "one_native_completion_event": true,
        "source_exit_captured": true,
        "recall_exit_captured": true
      },
      "input_sha256": "7c682041ee61bc3a0b53071f1eaa2a43accbd96ec742e7729660722277966565",
      "verification_record_sha256": "a32c88e017e163668edcc0bedc339c4a9bb4d2e3f4ff95d915ffa090ded51ac4",
      "muse_token_usage": null
    },
    {
      "case": "C3",
      "arm": "control",
      "ledger": [
        69,
        38,
        82
      ],
      "multiplier": 4,
      "expected_total": 756,
      "status": "passed",
      "checks": {
        "source_model_answer": true,
        "continuation_model_answer": true,
        "return_model_answer": true,
        "same_identity_digest": true,
        "body_revision_preserved": true,
        "source_memories_preserved": true,
        "exactly_one_added_memory": true,
        "same_task_id": true,
        "paused_to_completed_once": true,
        "no_pending_work": true,
        "one_native_completion_event": true,
        "source_exit_captured": true,
        "recall_exit_captured": true
      },
      "input_sha256": "578222ba22a323a07756ef9e152cd91a622f33dc29d71292800b99093215dbfd",
      "verification_record_sha256": "41f7e2c197fe4829c4ddede992108017c91cef811551f927cfafc0bde7ed7c1d",
      "muse_token_usage": null
    },
    {
      "case": "C4",
      "arm": "control",
      "ledger": [
        59,
        99,
        76
      ],
      "multiplier": 4,
      "expected_total": 936,
      "status": "passed",
      "checks": {
        "source_model_answer": true,
        "continuation_model_answer": true,
        "return_model_answer": true,
        "same_identity_digest": true,
        "body_revision_preserved": true,
        "source_memories_preserved": true,
        "exactly_one_added_memory": true,
        "same_task_id": true,
        "paused_to_completed_once": true,
        "no_pending_work": true,
        "one_native_completion_event": true,
        "source_exit_captured": true,
        "recall_exit_captured": true
      },
      "input_sha256": "990b745c881cdc83adde712a8159ff21bdeb213285fbd163669453d43fab5c62",
      "verification_record_sha256": "9440066006b2e29a44dc345f2e875be9b5570b32c68aa864eb90ad0c5f4eb133",
      "muse_token_usage": null
    },
    {
      "case": "C5",
      "arm": "control",
      "ledger": [
        14,
        55,
        48
      ],
      "multiplier": 7,
      "expected_total": 819,
      "status": "passed",
      "checks": {
        "source_model_answer": true,
        "continuation_model_answer": true,
        "return_model_answer": true,
        "same_identity_digest": true,
        "body_revision_preserved": true,
        "source_memories_preserved": true,
        "exactly_one_added_memory": true,
        "same_task_id": true,
        "paused_to_completed_once": true,
        "no_pending_work": true,
        "one_native_completion_event": true,
        "source_exit_captured": true,
        "recall_exit_captured": true
      },
      "input_sha256": "ef7d46b416900c4763673c2f8b0e4006bcfb4993407eb2b7bedf590ed75ee34b",
      "verification_record_sha256": "97493bf85bb118564e8d6dc7d85bd57a018f2045e17c007993f6a5b1af164939",
      "muse_token_usage": null
    },
    {
      "case": "F",
      "arm": "fault",
      "ledger": [
        35,
        84,
        99
      ],
      "multiplier": 7,
      "expected_total": 1526,
      "status": "passed",
      "checks": {
        "source_model_answer": true,
        "continuation_model_answer": true,
        "return_model_answer": true,
        "same_identity_digest": true,
        "body_revision_preserved": true,
        "source_memories_preserved": true,
        "exactly_one_added_memory": true,
        "same_task_id": true,
        "paused_to_completed_once": true,
        "no_pending_work": true,
        "one_native_completion_event": true,
        "source_event_prefix_preserved": true,
        "exact_identity_bytes": true,
        "export_body_revisions": true,
        "distinct_migration_ids": true,
        "authority_increases": true,
        "muse_export_bindings": true,
        "source_restart_rejected": true,
        "muse_restart_rejected": true,
        "worker_mailbox_correlated": true,
        "daemon_live_recall": true,
        "daemon_chat_delivery": true,
        "daemon_exit_captured": true,
        "worker_exit_captured": true,
        "return_exit_captured": true,
        "native_import_verified": true,
        "source_exit_captured": true,
        "recall_exit_captured": true
      },
      "input_sha256": "4d80c7ba0ce1c365ca582b9d64390f878a2bb00880a88769ff58ed8609cf779c",
      "verification_record_sha256": "7fa14f5204c04bb58a66a17598f98c8e879d2f083b9c0c41b995c5079bb12947",
      "muse_token_usage": null,
      "provenance_checks": {
        "daemon/managed/status.json:launcher": true,
        "daemon/managed/status.json:adapter_sources": true,
        "daemon/managed/status.json:logs": true,
        "import/managed/status.json:launcher": true,
        "import/managed/status.json:adapter_sources": true,
        "import/managed/status.json:logs": true,
        "import/managed/status.json:driver": true,
        "recovery/managed/status.json:launcher": true,
        "recovery/managed/status.json:adapter_sources": true,
        "recovery/managed/status.json:logs": true,
        "return/managed/status.json:launcher": true,
        "return/managed/status.json:adapter_sources": true,
        "return/managed/status.json:logs": true,
        "return/managed/status.json:driver": true,
        "worker1/managed/status.json:launcher": true,
        "worker1/managed/status.json:adapter_sources": true,
        "worker1/managed/status.json:logs": true,
        "worker1/managed/status.json:driver": true,
        "worker2/managed/status.json:launcher": true,
        "worker2/managed/status.json:adapter_sources": true,
        "worker2/managed/status.json:logs": true,
        "worker2/managed/status.json:driver": true,
        "managed_process_evidence_present": true,
        "exactly_one_native_recovery_event": true,
        "planned_kill_exit_captured": true,
        "native_recovery_preserved_checkpoint": true,
        "same_request_id_fresh_attempts": true,
        "no_extra_managed_failures": true,
        "stale_reply_refusal_evidence": true
      },
      "provenance_record_sha256": "8a82d86e53f67631b2cd8333050d70179943be4263a9178fd16d96d1cb9d91ba"
    }
  ],
  "no_model_answer_retries": true,
  "no_unplanned_state_repairs": true,
  "supervised_ui_consumer": true,
  "independent_blinded_muse_reasoner_sessions": false,
  "fault": {
    "worker_returncode": -9,
    "native_pause_checkpoint_preserved": true,
    "fresh_attempt_nonce": true,
    "stale_reply_rejection_stderr_retained": true,
    "stale_helper_exit_code_independently_captured": false,
    "operator_reported_stale_helper_exit_code": 3,
    "completion_count": 1,
    "supplement_commit": "de9314831681d0aad5dadc7a8235521ab67f7a0e",
    "recovery_record_sha256": "17582647171ad4012e8ca1b899b792db31f41f7e83095e6f67806d0e6f4fd183",
    "evidence_note": "Existing recovery files were supplied later; hashes matched the original status record. Only read-only analysis was rerun after adapting worker-directory and text-log parsing."
  },
  "limitations": [
    "Fresh roots are not independent or blinded Muse conversation sessions.",
    "No general reliability estimate, arbitrary-task migration or model comparison.",
    "One prescribed fault cut before reply, not during an external side effect.",
    "Cooperative local fences, not global authority enforcement.",
    "Muse backend and token usage unknown; zero placeholders are missing data.",
    "Operator-produced remote records are checked for consistency, not independently attested.",
    "Earlier recovered development pilot is retained separately and excluded."
  ]
}


==> anc/operational-migration.json <==
{
  "body_version": "B1",
  "controlled_factorial_design": false,
  "duplicate_effect_stress_tested": false,
  "effort_is_compute_matched": false,
  "evidence_type": "Author-curated observations derived from private records; not independent live replication",
  "final_state": "Host A active; Host B stopped and export-fenced",
  "host_binding_held_fixed": "Codex 0.153.1 / gpt-5.6-sol / high / Slack / launchd",
  "host_environment_difference": "Host A Python 3.13.14; Host B Python 3.12.14",
  "identity_formalized_before_case": true,
  "instance_count": 1,
  "invariants_checked": {
    "body_revision_unchanged": true,
    "historical_task_ids_preserved": 22,
    "identity_hash_unchanged": true,
    "long_term_memory_hash_unchanged": true
  },
  "pending_notification_injected": false,
  "pending_task_injected": false,
  "privacy": "Names, hostnames, private paths, state hashes, commit identifiers and raw contents omitted",
  "schema_version": 1,
  "transitions": [
    {
      "activation_epoch": 9,
      "from": "Host A (laptop)",
      "label": "host outbound",
      "portable_files_verified": 76,
      "service_epoch": 10,
      "source_epoch": 8,
      "to": "Host B (desktop)"
    },
    {
      "activation_epoch": 11,
      "from": "Host B (desktop)",
      "label": "host return",
      "portable_files_verified": 77,
      "service_epoch": 12,
      "source_epoch": 10,
      "to": "Host A (laptop)"
    },
    {
      "actual_model_confirmations": 12,
      "from": "Codex 0.153.1 / gpt-5.6-sol / high",
      "host": "Host A",
      "label": "joint harness/model",
      "live_claude_probe_responses": 12,
      "service_epoch": 13,
      "source_epoch": 12,
      "surface": "Slack",
      "to": "Claude Code 2.1.258 / claude-opus-5 / high"
    },
    {
      "from": "Slack",
      "host": "Host A",
      "label": "interaction surface",
      "runtime_retained": "Claude Code 2.1.258 / claude-opus-5 / high",
      "service_epoch": 14,
      "source_epoch": 13,
      "startup_delivery_attempts": 1,
      "startup_receipt_present": true,
      "to": "Telegram",
      "user_inbound_reply_test_performed": false
    }
  ],
  "unfinished_task_resumption_tested": false
}


==> anc/snapshots.json <==
{
  "B0": {
    "body": "c8013ed249bc11bc13f3843ed0f0cb9729f858c1",
    "core_tests": 833,
    "provider_library_tests": 92,
    "date": "2026-08-31"
  },
  "B1": {
    "body": "e40b28782f5c2633b7b28dfd48e0d7abf1456976",
    "core_tests": 857,
    "provider_library_tests": 106,
    "date": "2026-09-07"
  },
  "B2": {
    "body": "66781e209962bcce6d5254e50d05f000ac914668",
    "adapter_target_commit": "68e94efd98962004dbc96964aff3ed4dae00bc0e",
    "adapter_tree": "643dfa19e693f3d519edc7fd7712c256bdd196c7",
    "muse_local_adapter_commit": "2431b49342bb0e7c6346f0d7f998fdc8b764135e",
    "adapter_tests": 23,
    "date_utc": "2026-09-19"
  },
  "scope": "Test suites and experiments belong to their stated snapshots; neither counts nor live samples are pooled."
}


==> anc/work-continuity.json <==
{
  "authority": [
    1,
    2,
    3
  ],
  "body_label": "B1",
  "checks": {
    "authority_advanced": true,
    "body_unchanged": true,
    "checkpoint_verified": true,
    "completed": true,
    "fresh_session": true,
    "identity_unchanged": true,
    "memory_unchanged": true,
    "one_execution_per_stage": true,
    "same_task_id": true,
    "stage_one_unchanged": true
  },
  "evidence_type": "Author-executed synthetic cross-host case; runnable offline mechanism replay supplied",
  "final_report": {
    "grand_total": 56,
    "record_count": 4,
    "totals": {
      "amber": 28,
      "blue": 28
    }
  },
  "hosts": {
    "source": "Host A, laptop, macOS/arm64",
    "target": "Host B, desktop, macOS/arm64"
  },
  "instance": "synthetic-01",
  "ledger": [
    {
      "host": "source",
      "output_sha256": "0804546d424ea118baf4be2555e0e0a5d38872212bf2000ae9458fab9f65232a",
      "stage": 1,
      "task_id": 1
    },
    {
      "host": "target",
      "input_sha256": "0804546d424ea118baf4be2555e0e0a5d38872212bf2000ae9458fab9f65232a",
      "output_sha256": "93efb891979d0a08cef712ed8241db06766a8cc84d19c25c241e38f34b9b0d49",
      "stage": 2,
      "task_id": 1
    }
  ],
  "limitations": [
    "External worker orchestration, not autonomous chat-daemon recovery",
    "One tool-free two-stage task at an explicit safe checkpoint",
    "Empty synthetic long-term memory; nonempty carried workflow artifact",
    "Target code-mode helper unavailable; effective host context not identical",
    "No arbitrary source-local worktree or mid-inference migration",
    "One execution per stage observed, not a general exactly-once or behavioral-equivalence result"
  ],
  "live_calls": 2,
  "model_identification": "Pinned requested model/effort; CLI version checked; no signed served-model attestation",
  "offline_negative_controls": {
    "rejected": [
      "missing",
      "corrupt"
    ]
  },
  "offline_replay_checks": {
    "authority_advanced": true,
    "body_unchanged": true,
    "checkpoint_verified": true,
    "completed": true,
    "fresh_session": true,
    "identity_unchanged": true,
    "memory_unchanged": true,
    "one_execution_per_stage": true,
    "same_task_id": true,
    "stage_one_unchanged": true
  },
  "portable_files": 9,
  "python_both": "3.12.14",
  "samples_per_stage": 1,
  "schema_version": 1,
  "source_restart_denied": true,
  "stages": [
    {
      "completion_reason": "completed",
      "environment_warning": null,
      "observed_item_types": [
        "agent_message"
      ],
      "request": {
        "cli_version": "codex-cli 0.153.1",
        "effort": "high",
        "prompt": "This is a synthetic bounded workflow stage. Do not use tools, inspect files, change files, or contact external services. All required input is below. Reply with one JSON object, no markdown.\nNormalize each record: trim/lowercase category and parse amount as integer. Return only {\"records\":[...]} with id/category/amount in input order. Do NOT calculate totals.\nInstalled identity: {\"schema_version\": 1, \"identity\": {\"id\": \"synthetic-continuity-01\", \"names\": {\"canonical\": \"RIVER-01\", \"localized\": {\"en\": \"River\"}}, \"nature\": \"ai-agent\", \"gender\": {\"presentation\": \"neutral\", \"relational_maturity\": \"adult\"}}, \"origin\": {\"activated_at\": \"2026-09-07T00:00:00Z\", \"activation_event\": \"synthetic experiment\", \"body\": \"reference-body\", \"lineage\": [\"reference-body\"]}, \"mission\": {\"roles\": [\"report-assistant\"], \"statement\": \"Complete the synthetic two-stage report faithfully.\"}, \"relationships\": [{\"person_id\": \"operator\", \"name\": \"Operator\", \"roles\": [\"custodian\"], \"address_as\": \"Operator\"}], \"personality\": {\"traits\": [\"careful\"], \"maturity_definition\": \"Accountable and bounded.\"}, \"values\": [{\"id\": \"accuracy\", \"name\": \"Accuracy\", \"description\": \"Use recorded evidence.\", \"behaviors\": [\"Check arithmetic.\"]}], \"care\": {\"domains\": [\"work\"], \"behaviors\": [\"Preserve unfinished work.\"], \"boundaries\": [\"Use only synthetic inputs.\"]}}\nInput: [{\"id\": \"r1\", \"category\": \" BLUE \", \"amount\": \"17\"}, {\"id\": \"r2\", \"category\": \"amber\", \"amount\": \"23\"}, {\"id\": \"r3\", \"category\": \"Blue\", \"amount\": \"11\"}, {\"id\": \"r4\", \"category\": \" AMBER\", \"amount\": \"5\"}]",
        "requested_model": "gpt-5.6-sol"
      },
      "response": {
        "records": [
          {
            "amount": 17,
            "category": "blue",
            "id": "r1"
          },
          {
            "amount": 23,
            "category": "amber",
            "id": "r2"
          },
          {
            "amount": 11,
            "category": "blue",
            "id": "r3"
          },
          {
            "amount": 5,
            "category": "amber",
            "id": "r4"
          }
        ]
      },
      "session": "native-session-1",
      "stage": 1,
      "usage": {
        "cached_input_tokens": 13696,
        "input_tokens": 15878,
        "output_tokens": 61,
        "reasoning_tokens": 0
      }
    },
    {
      "completion_reason": "completed",
      "environment_warning": "Code-mode helper unavailable on target; no tools requested or executed in this case.",
      "observed_item_types": [
        "error",
        "agent_message"
      ],
      "request": {
        "cli_version": "codex-cli 0.153.1",
        "effort": "high",
        "prompt": "This is a synthetic bounded workflow stage. Do not use tools, inspect files, change files, or contact external services. All required input is below. Reply with one JSON object, no markdown.\nContinue the previously started report using its saved normalized records. Do not repeat normalization. Return only {\"totals\":{category:sum,...},\"grand_total\":number,\"record_count\":number}.\nInstalled identity: {\"schema_version\": 1, \"identity\": {\"id\": \"synthetic-continuity-01\", \"names\": {\"canonical\": \"RIVER-01\", \"localized\": {\"en\": \"River\"}}, \"nature\": \"ai-agent\", \"gender\": {\"presentation\": \"neutral\", \"relational_maturity\": \"adult\"}}, \"origin\": {\"activated_at\": \"2026-09-07T00:00:00Z\", \"activation_event\": \"synthetic experiment\", \"body\": \"reference-body\", \"lineage\": [\"reference-body\"]}, \"mission\": {\"roles\": [\"report-assistant\"], \"statement\": \"Complete the synthetic two-stage report faithfully.\"}, \"relationships\": [{\"person_id\": \"operator\", \"name\": \"Operator\", \"roles\": [\"custodian\"], \"address_as\": \"Operator\"}], \"personality\": {\"traits\": [\"careful\"], \"maturity_definition\": \"Accountable and bounded.\"}, \"values\": [{\"id\": \"accuracy\", \"name\": \"Accuracy\", \"description\": \"Use recorded evidence.\", \"behaviors\": [\"Check arithmetic.\"]}], \"care\": {\"domains\": [\"work\"], \"behaviors\": [\"Preserve unfinished work.\"], \"boundaries\": [\"Use only synthetic inputs.\"]}}\nInput: {\"records\": [{\"amount\": 17, \"category\": \"blue\", \"id\": \"r1\"}, {\"amount\": 23, \"category\": \"amber\", \"id\": \"r2\"}, {\"amount\": 11, \"category\": \"blue\", \"id\": \"r3\"}, {\"amount\": 5, \"category\": \"amber\", \"id\": \"r4\"}]}",
        "requested_model": "gpt-5.6-sol"
      },
      "response": {
        "grand_total": 56,
        "record_count": 4,
        "totals": {
          "amber": 28,
          "blue": 28
        }
      },
      "session": "native-session-2",
      "stage": 2,
      "usage": {
        "cached_input_tokens": 12672,
        "input_tokens": 15396,
        "output_tokens": 26,
        "reasoning_tokens": 0
      }
    }
  ],
  "surface": "Fixed command-driven experiment worker; Telegram configuration inert; no chat-service call",
  "task_attempt_sequence": [
    1,
    2
  ],
  "task_id": 1,
  "task_status_sequence": [
    "running",
    "paused",
    "imported-paused",
    "running",
    "completed"
  ]
}

